The effect of contact angle hysteresis on a droplet in a viscoelastic two-phase system

We investigate the dynamic behaviour of a two-dimensional (2D) droplet adhering to a wall in Poiseuille flow at low Reynolds numbers, in a system where either the droplet is viscoelastic (V/N) or the surrounding medium (N/V). The results reveal that the deformation of the viscoelastic drop over time is changed due to the presence of polymeric molecules. In the first stage, the viscoelastic droplet speeds up and deforms faster, while in the second stage, the Newtonian counterpart accelerates and its deformation outpaces the viscoelastic droplet. The deformation of viscoelastic drop is retarded significantly in the second stage with increasing Deborah number $De$. In the V/N case, the viscous bending is enhanced on the receding side for small $De$, but it is weakened by further increase in $De$, and this non-monotonic behavior brings about an increase in the receding contact line velocity at small $De$ and a decrease at large $De$. On the advancing side, the viscous bending is decreased monotonically for $Ca<0.25$, and hence the advancing contact line velocity is decreased with increasing $De$; however, the viscous bending presents a non-monotonic behavior for $Ca=0.25$ at the advancing side. The non-monotonic behavior on the receding side is attributed to the emergence of outward pulling stresses in the vicinity of the receding contact line and the inception of strain-hardening at higher $De$, while the reduction in the viscous bending at the advancing side is the result of just strain-hardening due to the presence of dominant extensional flow on the advancing side. Finally, in the N/V system, the viscoelasticity of the medium suppresses the droplet deformation on both receding and advancing sides, and this effect is more pronounced with increasing De; the weakening effect of viscous bending is enhanced significantly at the advancing side by increasing the Giesekus mobility parameter.

==> images/contact_line_location_plot.py <==
from matplotlib import rc
import numpy as np
from matplotlib import rc
import matplotlib.pyplot as plt

def write_new(n1_old,n2_old,n1_new,data_old,data_new,data_ref):
    for i in range(n1_new):
        if(i<n1_old):
            data_new[i,0] = data_old[i,0]
            data_new[i,1] = data_old[i,1]
            data_new[i,2] = data_old[i,2]
            data_new[i,3] = data_old[i,3]
            data_new[i,4] = data_old[i,4]
            data_new[i,5] = data_old[i,5]
        else:
            data_new[i,0] = data_ref[i,0]
            data_new[i,1] = data_old[n1_old-1,1]
            data_new[i,2] = data_old[n1_old-1,2]
            data_new[i,3] = data_old[n1_old-1,3]
            data_new[i,4] = data_old[n1_old-1,4]
            data_new[i,5] = data_old[n1_old-1,5]

#fldnum = 
plot = 'n'

datadir    = ''
dataname_n1 = 'n0.1_width_speed'
dataname_n2 = 'n0.15_width_speed'
dataname_n3 = 'n0.2_width_speed'
dataname_n4 = 'n0.25_width_speed'

dataname_v1 = 'v0.1_width_speed'
dataname_v2 = 'v0.15_width_speed'
dataname_v3 = 'v0.2_width_speed'
dataname_v4 = 'v0.25_width_speed'

# Lodad the data

fname_n1   = datadir+dataname_n1+'.txt'
fname_n2   = datadir+dataname_n2+'.txt'
fname_n3   = datadir+dataname_n3+'.txt'
fname_n4   = datadir+dataname_n4+'.txt'

fname_v1   = datadir+dataname_v1+'.txt'
fname_v2   = datadir+dataname_v2+'.txt'
fname_v3   = datadir+dataname_v3+'.txt'
fname_v4   = datadir+dataname_v4+'.txt'

data_n1    = np.loadtxt(fname_n1)
data_n2    = np.loadtxt(fname_n2)
data_n3    = np.loadtxt(fname_n3)
data_n4    = np.loadtxt(fname_n4)

(n1_1,n1_2) = data_n1.shape
(n2_1,n2_2) = data_n2.shape
(n3_1,n3_2) = data_n3.shape
(n4_1,n4_2) = data_n4.shape

data_v1    = np.loadtxt(fname_v1)
data_v2    = np.loadtxt(fname_v2)
data_v3    = np.loadtxt(fname_v3)
data_v4    = np.loadtxt(fname_v4)

(v1_1,v1_2) = data_v1.shape
(v2_1,v2_2) = data_v2.shape
(v3_1,v3_2) = data_v3.shape
n1 = np.zeros((n3_1,n3_2))
n2 = np.zeros((n3_1,n3_2))

v1 = np.zeros((n3_1,n3_2))
v2 = np.zeros((n3_1,n3_2))
write_new(n1_1,n1_2,n3_1,data_n1,n1,data_n3)
write_new(n2_1,n2_2,n3_1,data_n2,n2,data_n3)

write_new(v1_1,v1_2,n3_1,data_v1,v1,data_n3)
write_new(v2_1,v2_2,n3_1,data_v2,v2,data_n3)

# Find the size of each data
plt.figure(figsize=(12, 10))
plt.plot(n1[:,0],n1[:,1],'-',label=r'N : Ca = 0.1',color='black',linewidth=3,markevery=14)
plt.plot(n1[:,0],n1[:,2],'-',color='black',linewidth=3,markevery=14)
plt.plot(v1[:,0],v1[:,1],'-.',label=r'VE : Ca = 0.1',color='black',linewidth=3,markevery=14)
plt.plot(v1[:,0],v1[:,2],'-.',color='black',linewidth=3,markevery=14)
plt.plot(n2[:,0],n2[:,1],'-',label=r'N : Ca = 0.15',color='blue',linewidth=3,markevery=14)
plt.plot(n2[:,0],n2[:,2],'-',color='blue',linewidth=3,markevery=14)
plt.plot(v2[:,0],v2[:,1],'-.',label=r'VE : Ca = 0.15',color='blue',linewidth=3,markevery=14)
plt.plot(v2[:,0],v2[:,2],'-.',color='blue',linewidth=3,markevery=14)
plt.plot(data_n3[:,0],data_n3[:,1],'-',label=r'N : Ca = 0.2',color='green',linewidth=3,markevery=14)
plt.plot(data_n3[:,0],data_n3[:,2],'-',color='green',linewidth=3,markevery=14)
plt.plot(data_v3[:,0],data_v3[:,1],'-.',label=r'VE : Ca = 0.2',color='green',linewidth=3,markevery=14)
plt.plot(data_v3[:,0],data_v3[:,2],'-.',color='green',linewidth=3,markevery=14)
plt.plot(data_n4[:,0],data_n4[:,1],'-',label=r'N : Ca = 0.25',color='cyan',linewidth=3,markevery=14)
plt.plot(data_n4[:,0],data_n4[:,2],'-',color='cyan',linewidth=3,markevery=14)
plt.plot(data_v4[:,0],data_v4[:,1],'-.',label=r'VE : Ca = 0.25',color='cyan',linewidth=3,markevery=14)
plt.plot(data_v4[:,0],data_v4[:,2],'-.',color='cyan',linewidth=3,markevery=14)

plt.legend(loc='lower center',ncol=3,fontsize=18)
plt.xlim((0,10))
plt.ylim((3,5))    
plt.xlabel('t [s]',fontsize=25)
plt.ylabel(r'$X_{cl}$',fontsize=25)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
if(plot=='y'):
    plt.savefig('all_8_ca_contact_line_location.png')
else:
    plt.show()


==> images/tetha_plot.py <==
from matplotlib import rc
import numpy as np
from matplotlib import rc
import matplotlib.pyplot as plt

def write_new(n1_old,n2_old,n1_new,data_old,data_new,data_ref):
    for i in range(n1_new):
        if(i<n1_old):
            data_new[i,0] = data_old[i,0]
            data_new[i,1] = data_old[i,1]
            data_new[i,2] = data_old[i,2]
            data_new[i,3] = data_old[i,3]
            data_new[i,4] = data_old[i,4]
        else:
            #-.rint(i,n1_old,n1_new)
            data_new[i,0] = data_ref[i,0]
            data_new[i,1] = data_old[n1_old-1,1]
            data_new[i,2] = data_old[n1_old-1,2]
            data_new[i,3] = data_old[n1_old-1,3]
            data_new[i,4] = data_old[n1_old-1,4]
plot = 'y'
type = 'r'
mag = 'n'
datadir    = ''
dataname_n1 = 'n0.1_tetha'
dataname_n2 = 'n0.15_tetha'
dataname_n3 = 'n0.2_tetha'
dataname_n4 = 'n0.25_tetha'

dataname_v1 = 'v0.1_tetha'
dataname_v2 = 'v0.15_tetha'
dataname_v3 = 'v0.2_tetha'
dataname_v4 = 'v0.25_tetha'

# Lodad the data

fname_n1   = datadir+dataname_n1+'.txt'
fname_n2   = datadir+dataname_n2+'.txt'
fname_n3   = datadir+dataname_n3+'.txt'
fname_n4   = datadir+dataname_n4+'.txt'

fname_v1   = datadir+dataname_v1+'.txt'
fname_v2   = datadir+dataname_v2+'.txt'
fname_v3   = datadir+dataname_v3+'.txt'
fname_v4   = datadir+dataname_v4+'.txt'

data_n1    = np.loadtxt(fname_n1)
data_n2    = np.loadtxt(fname_n2)
data_n3    = np.loadtxt(fname_n3)
data_n4    = np.loadtxt(fname_n4)

(n1_1,n1_2) = data_n1.shape
(n2_1,n2_2) = data_n2.shape
(n3_1,n3_2) = data_n3.shape
(n4_1,n4_2) = data_n4.shape
data_v1    = np.loadtxt(fname_v1)
data_v2    = np.loadtxt(fname_v2)
data_v3    = np.loadtxt(fname_v3)
data_v4    = np.loadtxt(fname_v4)

(v1_1,v1_2) = data_v1.shape
(v2_1,v2_2) = data_v2.shape
(v3_1,v3_2) = data_v3.shape
n1 = np.zeros((n3_1,n3_2))
n2 = np.zeros((n3_1,n3_2))
#n3 = np.zeros((v3_1,v3_2))
v1 = np.zeros((n3_1,n3_2))
v2 = np.zeros((n3_1,n3_2))
write_new(n1_1,n1_2,n3_1,data_n1,n1,data_n3)
write_new(n2_1,n2_2,n3_1,data_n2,n2,data_n3)

write_new(v1_1,v1_2,n3_1,data_v1,v1,data_n3)
write_new(v2_1,v2_2,n3_1,data_v2,v2,data_n3)

plt.figure(figsize=(12,10))
# Ca=1
if(type=='r'):
    plt.plot(n1[:,0],n1[:,1],'-',color='black',label=r'Ca = 0.1',linewidth=3,markevery=35)
else:
    plt.plot(n1[:,0],n1[:,2],'-',color='black',label=r'Ca = 0.1',linewidth=3,markevery=35)
if(type=='r'):  
    plt.plot(v1[:,0],v1[:,1],'--',color='black',linewidth=3,markevery=35)
else:
    plt.plot(v1[:,0],v1[:,2],'--',color='black',linewidth=3,markevery=35)
# Ca=0.15
if(type=='r'):
    plt.plot(n2[:,0],n2[:,1],'-',color='blue',label=r'Ca = 0.15',linewidth=3,markevery=35)
else:
    plt.plot(n2[:,0],n2[:,2],'-',color='blue',label=r'Ca = 0.15',linewidth=3,markevery=35)
if(type=='r'):
    plt.plot(v2[:,0],v2[:,1],'--',color='blue',linewidth=3,markevery=35)
else:
    plt.plot(v2[:,0],v2[:,2],'--',color='blue',linewidth=3,markevery=35)
# Ca=0.2
if(type=='r'):
    plt.plot(data_n3[:,0],data_n3[:,1],'-',color='green',label=r'Ca = 0.2',linewidth=3,markevery=35)
else:
    plt.plot(data_n3[:,0],data_n3[:,2],'-',color='green',label=r'Ca = 0.2',linewidth=3,markevery=35)
if(type=='r'):
    plt.plot(data_v3[:,0],data_v3[:,1],'--',color='green',linewidth=3,markevery=35)
else:
    plt.plot(data_v3[:,0],data_v3[:,2],'--',color='green',linewidth=3,markevery=35)
# Ca=0.25
if(type=='r'):
    plt.plot(data_n4[:,0],data_n4[:,1],'-',color='cyan',label=r'Ca = 0.25',linewidth=3,markevery=35)
else:
    plt.plot(data_n4[:,0],data_n4[:,2],'-',color='cyan',label=r'Ca = 0.25',linewidth=3,markevery=35)
if(type=='r'):
    plt.plot(data_v4[:,0],data_v4[:,1],'--',color='cyan',linewidth=3,markevery=35)
else:
    plt.plot(data_v4[:,0],data_v4[:,2],'--',color='cyan',linewidth=3,markevery=35)

# receding
if(type=='r'):
    plt.legend(loc='upper center',ncol=2,fontsize=35)
    plt.tick_params(bottom=True, top=True, left=True, right=True,length=10, width=1)
else:
# advancing
    plt.legend(loc='upper center',ncol=2,fontsize=35)
    plt.tick_params(bottom=True, top=True, left=True, right=True,length=10, width=1)

if(mag=='y' and type=='r'):
    plt.xlim((0,2))
else:
    plt.xticks(np.arange(-2,12, step=2),fontsize=35)
    plt.xlim((0,10))
if(type=='r'):
    plt.yticks(np.arange(-10,100, step=10),fontsize=35)
    plt.ylim((0,90))
    plt.xlabel('t [s]',fontsize=40)
    plt.ylabel(r'$\theta_{D,R}$',fontsize=40)
elif(type=='a'):
    plt.yticks(np.arange(80,200, step=10),fontsize=35)
    plt.ylim((90,180))
    plt.xlabel('t [s]',fontsize=40)
    plt.ylabel(r'$\theta_{D,A}$',fontsize=40)
else:
    plt.ylim((0,180))

if(plot=='y'):
    if(type=='r'):
        if(mag=='y'):
            plt.savefig('magnified_8_receding_all_ca_theta.png')
        else:
            plt.savefig('all_8_R_ca_theta.png')
    else:
        plt.savefig('all_8_A_ca_theta.png')
else:
    plt.show()

